Winning Through Simplicity: Autonomous Car Design for Formula Student

This paper presents the design of an autonomous race car that is self-designed, self-developed, and self-built by the Elefant Racing team at the University of Bayreuth. The system is created to compete in the Formula Student Driverless competition. Its primary focus is on the Acceleration track, a straight 75-meter-long course, and the Skidpad track, which comprises two circles forming an eight. Additionally, it is experimentally capable of competing in the Autocross and Trackdrive events, which feature tracks with previously unknown straights and curves. The paper details the hardware, software and sensor setup employed during the 2020/2021 season. Despite being developed by a small team with limited computer science expertise, the design won the Formula Student East Engineering Design award. Emphasizing simplicity and efficiency, the team employed streamlined techniques to achieve their success.

==> tex2pdf.sh <==
#!/bin/sh

#Bajo entornos UNIX, este comando puede simplificar la compilación. 
#En entornos MS Windows(R) se pueden buscar herramientas interactivas como TeXnicCenter, TexMaker, etc.

pdflatex -synctex=1 -interaction=nonstopmode FCEFyN-paper.tex
evince FCEFyN-paper.pdf &
bibtex FCEFyN-paper.aux
makeindex FCEFyN-paper.idx

